Unbalanced Optimal Transport: A Unified Framework for Object Detection

During training, supervised object detection tries to correctly match the predicted bounding boxes and associated classification scores to the ground truth. This is essential to determine which predictions are to be pushed towards which solutions, or to be discarded. Popular matching strategies include matching to the closest ground truth box (mostly used in combination with anchors), or matching via the Hungarian algorithm (mostly used in anchor-free methods). Each of these strategies comes with its own properties, underlying losses, and heuristics. We show how Unbalanced Optimal Transport unifies these different approaches and opens a whole continuum of methods in between. This allows for a finer selection of the desired properties. Experimentally, we show that training an object detection model with Unbalanced Optimal Transport is able to reach the state-of-the-art both in terms of Average Precision and Average Recall as well as to provide a faster initial convergence. The approach is well suited for GPU implementation, which proves to be an advantage for large-scale models.

==> img/general/svg2pdftex.sh <==
# -------------------
# svg2pdftex: a bash script for automatic conversion from svg2pdftex using inkscape.
#
# Copyright (C) 2020, Jorge M. Pérez Zerpa
#
# This file is part of svg2pdftex.
#
# svg2pdftex is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# svg2pdftex is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with svg2pdf_tex.  If not, see <https://www.gnu.org/licenses/>.
# ----------------------

echo "-------------------"
echo "--- svg2pdf_tex ---"

existing=0
new=0

for f in $(find . -type f -name "*.svg"); do
  
  file="$(basename -s .svg -- $f)"
  dir="$(dirname $f)"
  pdffile="$file.pdf"
    
  if test -f "$pdffile"; then
    let existing++
    if [ "$1" -eq "1" ]; then
      echo "$pdffile already exists, overwriting"
      inkscape -D "$f" --export-latex --export-pdf="$pdffile" 

    fi    
  else
    inkscape -D "$f" --export-latex --export-pdf="$pdffile"  
    #inkscape -D "$f" --export-latex --export-filename="$pdffile"  
    echo "  $pdffile generated"
    let new++
  fi
done

echo "Summary:"
echo "$new new pdfs generated."
if [ "$1" -eq "1" ]; then
  echo "$existing already existing overwritten."
else
  echo "$existing already existing untouched."
fi
echo "-------------------"



==> img/qualitative_def-detr/svg2pdftex.sh <==
# -------------------
# svg2pdftex: a bash script for automatic conversion from svg2pdftex using inkscape.
#
# Copyright (C) 2020, Jorge M. Pérez Zerpa
#
# This file is part of svg2pdftex.
#
# svg2pdftex is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# svg2pdftex is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with svg2pdf_tex.  If not, see <https://www.gnu.org/licenses/>.
# ----------------------

echo "-------------------"
echo "--- svg2pdf_tex ---"

existing=0
new=0

for f in $(find . -type f -name "*.svg"); do
  
  file="$(basename -s .svg -- $f)"
  dir="$(dirname $f)"
  pdffile="$file.pdf"
    
  if test -f "$pdffile"; then
    let existing++
    if [ "$1" -eq "1" ]; then
      echo "$pdffile already exists, overwriting"
      inkscape -D "$f" --export-latex --export-pdf="$pdffile" 

    fi    
  else
    inkscape -D "$f" --export-latex --export-pdf="$pdffile"  
    #inkscape -D "$f" --export-latex --export-filename="$pdffile"  
    echo "  $pdffile generated"
    let new++
  fi
done

echo "Summary:"
echo "$new new pdfs generated."
if [ "$1" -eq "1" ]; then
  echo "$existing already existing overwritten."
else
  echo "$existing already existing untouched."
fi
echo "-------------------"



==> img/qualitative_detr/svg2pdftex.sh <==
# -------------------
# svg2pdftex: a bash script for automatic conversion from svg2pdftex using inkscape.
#
# Copyright (C) 2020, Jorge M. Pérez Zerpa
#
# This file is part of svg2pdftex.
#
# svg2pdftex is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# svg2pdftex is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with svg2pdf_tex.  If not, see <https://www.gnu.org/licenses/>.
# ----------------------

echo "-------------------"
echo "--- svg2pdf_tex ---"

existing=0
new=0

for f in $(find . -type f -name "*.svg"); do
  
  file="$(basename -s .svg -- $f)"
  dir="$(dirname $f)"
  pdffile="$file.pdf"
    
  if test -f "$pdffile"; then
    let existing++
    if [ "$1" -eq "1" ]; then
      echo "$pdffile already exists, overwriting"
      inkscape -D "$f" --export-latex --export-pdf="$pdffile" 

    fi    
  else
    inkscape -D "$f" --export-latex --export-pdf="$pdffile"  
    #inkscape -D "$f" --export-latex --export-filename="$pdffile"  
    echo "  $pdffile generated"
    let new++
  fi
done

echo "Summary:"
echo "$new new pdfs generated."
if [ "$1" -eq "1" ]; then
  echo "$existing already existing overwritten."
else
  echo "$existing already existing untouched."
fi
echo "-------------------"



==> img/softmax/svg2pdftex.sh <==
# -------------------
# svg2pdftex: a bash script for automatic conversion from svg2pdftex using inkscape.
#
# Copyright (C) 2020, Jorge M. Pérez Zerpa
#
# This file is part of svg2pdftex.
#
# svg2pdftex is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# svg2pdftex is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with svg2pdf_tex.  If not, see <https://www.gnu.org/licenses/>.
# ----------------------

echo "-------------------"
echo "--- svg2pdf_tex ---"

existing=0
new=0

for f in $(find . -type f -name "*.svg"); do
  
  file="$(basename -s .svg -- $f)"
  dir="$(dirname $f)"
  pdffile="$file.pdf"
    
  if test -f "$pdffile"; then
    let existing++
    if [ "$1" -eq "1" ]; then
      echo "$pdffile already exists, overwriting"
      inkscape -D "$f" --export-latex --export-pdf="$pdffile" 

    fi    
  else
    inkscape -D "$f" --export-latex --export-pdf="$pdffile"  
    #inkscape -D "$f" --export-latex --export-filename="$pdffile"  
    echo "  $pdffile generated"
    let new++
  fi
done

echo "Summary:"
echo "$new new pdfs generated."
if [ "$1" -eq "1" ]; then
  echo "$existing already existing overwritten."
else
  echo "$existing already existing untouched."
fi
echo "-------------------"


